Zero-bin subtraction and the $q_{\mathrm{T}}$ spectrum beyond leading power

In this paper, we present an algorithm to construct the qT distribution at NLO accuracy to arbitrary power precision, including the assembly of suitable zero-bin subtrahends, in a mathematically well-defined way for a generic choice of rapidity-divergence regularisation prescription. In its derivation, we divide the phase space into two sectors, the interior of the integration domain as well as the integration boundary, which we include here for the first time. To demonstrate the applicability and usefulness of our algorithm, we calculate the NNLP corrections for Higgs hadroproduction for the first time. We observe that our approximate NNLP-accurate qT spectra replicate the asymptotic behaviour of the full QCD calculation to a much better degree than the previously available results, both within the $q_{\mathrm{T}}\to 0$ limit and in the large-qT domain for all the involved partonic processes. While playing a minor role at larger transverse momenta, we show that the newly incorporated boundary contribution plays a vital role in the $q_{\mathrm{T}}\to 0$ limit, where any subleading power accuracy would be lost without them. In particular, our NNLP-accurate qT expansion can approximate the exact qT distribution up to $q_{\mathrm{T}}\sim30\,\text{GeV}$ at the percent level for rapidities $|Y_H|\lesssim 3$.

==> Plots/Soft_PowerCounting_At_NkLP.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[     34822,        833]
NotebookOptionsPosition[     34040,        801]
NotebookOutlinePosition[     34492,        819]
CellTagsIndexPosition[     34449,        816]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.735443830729472*^9, 3.7354438316820917`*^9}, {
  3.772397724269022*^9, 3.7723977246324263`*^9}, {3.780051461506646*^9, 
  3.780051461960621*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetDirectory", "[", "%", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Directory", "[", "]"}], " ", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.900426124965233*^9, 3.9004261251958427`*^9}, 
   3.901664976402614*^9}],

Cell[BoxData[
 FormBox["\<\"/Volumes/Samsung_T5/GitProject/TMD_ZeroBinSub_NNLP/TMD_\
ZeroBinSub_NNLP/papers/Plots\"\>", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.850238516604391*^9, 3.850283433598447*^9, 3.859052426277484*^9, 
   3.862936927760874*^9, 3.862937066205536*^9, 3.867133504797737*^9, 
   3.867135063891107*^9, 3.8671530575317907`*^9, 3.867306455706429*^9, {
   3.8690727750474052`*^9, 3.869072775202105*^9}, 3.869073292175095*^9, 
   3.8715411453526773`*^9, 3.876201146914198*^9, 3.878093243244676*^9, 
   3.878120409033001*^9, 3.87816187289475*^9, 3.8932463167459497`*^9, 
   3.893262189285933*^9, 3.893321675376259*^9, 3.893415393238674*^9, 
   3.893491961181625*^9, 3.8935613415212507`*^9, 3.893750941653603*^9, 
   3.893779545012043*^9, 3.893866037268201*^9, 3.89455233644832*^9, 
   3.894557126390758*^9, 3.894624848039699*^9, 3.894697761189768*^9, 
   3.8950239253557653`*^9, 3.900144366057382*^9, 3.900418641502228*^9, {
   3.900426108857462*^9, 3.9004261268461523`*^9}, 3.9016568159964437`*^9, {
   3.9016649769735193`*^9, 3.901664982748288*^9}, 3.901665082366333*^9, 
   3.905608604209023*^9, 3.910942186327475*^9, 3.911105897321395*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NumPlotPower", "=", 
   RowBox[{"7", "-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MyPlotStyle", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"LightGray", ",", 
       RowBox[{"{", 
        RowBox[{"iNum", ",", 
         RowBox[{
          RowBox[{"2", "*", "NumPlotPower"}], "+", "1"}]}], "}"}]}], "]"}], 
     ",", 
     RowBox[{"{", "Red", "}"}], ",", 
     RowBox[{"{", "Red", "}"}], ",", 
     RowBox[{"{", "Blue", "}"}], ",", 
     RowBox[{"{", "Blue", "}"}], ",", 
     RowBox[{"{", "Green", "}"}], ",", 
     RowBox[{"{", "Green", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MyPlotMarkers", "=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{"\"\<\[FilledSquare]\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"iNum", ",", 
          RowBox[{
           RowBox[{"2", "*", "NumPlotPower"}], "+", "1"}]}], "}"}]}], "]"}], 
      ",", " ", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"\"\<\[FivePointedStar]\>\"", ",", "Large"}], "}"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"\"\<\[FivePointedStar]\>\"", 
         RowBox[{"(*", "\"\<\[FivePointedStar]\>\"", "*)"}], ",", "Large"}], 
        "}"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"\"\<\[FilledDownTriangle]\>\"", ",", "Large"}], "}"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"\"\<\[FilledDownTriangle]\>\"", 
         RowBox[{"(*", "\"\<\[FivePointedStar]\>\"", "*)"}], ",", "Large"}], 
        "}"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"\"\<\[FilledCircle]\>\"", ",", "Large"}], "}"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"\"\<\[FilledCircle]\>\"", ",", "Large"}], "}"}], "}"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"iNum", ",", 
            RowBox[{"iNum", "+", "jNum"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"iNum", ",", 
            RowBox[{"-", "1"}], ",", "NumPlotPower"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"jNum", ",", 
          RowBox[{"-", "NumPlotPower"}], ",", "NumPlotPower"}], "}"}]}], 
       "]"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"iNum", ",", 
           RowBox[{
            RowBox[{"Floor", "[", 
             RowBox[{"(*", 
              RowBox[{"NumPlotPower", "-", "3"}], "*)"}], "0", "]"}], "-", 
            "iNum"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"iNum", ",", 
           RowBox[{"-", "1"}], ",", "NumPlotPower"}], "}"}]}], "]"}], "}"}], 
      ",", 
      RowBox[{"{", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"iNum", ",", 
           RowBox[{
            RowBox[{"Floor", "[", "0", 
             RowBox[{"(*", 
              RowBox[{"NumPlotPower", "-", "3"}], "*)"}], "]"}], "-", 
            "iNum"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"iNum", ",", 
           RowBox[{"-", "1"}], ",", "NumPlotPower"}], "}"}]}], "]"}], "}"}], 
      ",", 
      RowBox[{"{", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"iNum", ",", 
           RowBox[{
            RowBox[{"Floor", "[", "2", 
             RowBox[{"(*", 
              RowBox[{"NumPlotPower", "+", "3"}], "*)"}], "]"}], "-", 
            "iNum"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"iNum", ",", 
           RowBox[{"-", "1"}], ",", "NumPlotPower"}], "}"}]}], "]"}], "}"}], 
      ",", 
      RowBox[{"{", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"iNum", ",", 
           RowBox[{
            RowBox[{"Floor", "[", "2", 
             RowBox[{"(*", 
              RowBox[{"NumPlotPower", "+", "3"}], "*)"}], "]"}], "-", 
            "iNum"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"iNum", ",", 
           RowBox[{"-", "1"}], ",", "NumPlotPower"}], "}"}]}], "]"}], "}"}], 
      ",", 
      RowBox[{"{", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"iNum", ",", 
           RowBox[{
            RowBox[{"Floor", "[", "4", 
             RowBox[{"(*", 
              RowBox[{"NumPlotPower", "+", "3"}], "*)"}], "]"}], "-", 
            "iNum"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"iNum", ",", 
           RowBox[{"-", "1"}], ",", "NumPlotPower"}], "}"}]}], "]"}], "}"}]}],
      "]"}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", "MyPlotMarkers"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", " ", "MyPlotStyle"}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"NumPlotPower", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"NumPlotPower", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Lambda]\>\"", ",", "\"\<\[Eta]\>\""}], "}"}]}]}], " ", 
   "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"iNum", ",", 
            RowBox[{"iNum", "+", "jNum"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"iNum", ",", 
            RowBox[{"-", "1"}], ",", "NumPlotPower"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"jNum", ",", 
          RowBox[{"-", "NumPlotPower"}], ",", "NumPlotPower"}], "}"}]}], 
       "]"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"iNum", ",", 
           RowBox[{"Floor", "[", "0", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"iNum", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{"Floor", "[", "0", "]"}], ",", "NumPlotPower"}], "]"}]}],
           "}"}]}], "]"}], "}"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{"Floor", "[", "0", "]"}], ",", "iNum"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"iNum", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{"Floor", "[", "0", "]"}], ",", "NumPlotPower"}], "]"}]}],
           "}"}]}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"iNum", ",", 
           RowBox[{"Floor", "[", "1", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"iNum", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{"Floor", "[", "1", "]"}], ",", "NumPlotPower"}], "]"}]}],
           "}"}]}], "]"}], "}"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{"Floor", "[", "1", "]"}], ",", "iNum"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"iNum", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{"Floor", "[", "1", "]"}], ",", "NumPlotPower"}], "]"}]}],
           "}"}]}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"iNum", ",", 
           RowBox[{"Floor", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"iNum", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{"Floor", "[", "2", "]"}], ",", "NumPlotPower"}], "]"}]}],
           "}"}]}], "]"}], "}"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{"Floor", "[", "2", "]"}], ",", "iNum"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"iNum", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{"Floor", "[", "2", "]"}], ",", "NumPlotPower"}], "]"}]}],
           "}"}]}], "]"}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", "MyPlotMarkers"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", " ", "MyPlotStyle"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"NumPlotPower", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"NumPlotPower", "-", "1"}]}], "}"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Lambda]\>\"", ",", "\"\<\[Eta]\>\""}], "}"}]}]}], "]"}], 
  " "}]}], "Input",
 CellChangeTimes->{{3.9016618853944273`*^9, 3.9016619720123463`*^9}, {
   3.9016620329457827`*^9, 3.901662042705958*^9}, {3.901662184465486*^9, 
   3.901662229989587*^9}, {3.9016623227406483`*^9, 3.901662397780573*^9}, {
   3.9016624392343683`*^9, 3.9016624752840643`*^9}, {3.901662509359048*^9, 
   3.901662568017083*^9}, {3.901662598473135*^9, 3.901662616362513*^9}, 
   3.901662648787715*^9, {3.901662693446095*^9, 3.901662727660763*^9}, {
   3.9016627661726227`*^9, 3.901662880647765*^9}, {3.901662921623021*^9, 
   3.901663035662681*^9}, {3.90166311270044*^9, 3.901663156174074*^9}, {
   3.901663238384095*^9, 3.901663269865941*^9}, {3.901663429729706*^9, 
   3.901663706264632*^9}, {3.9016637948694363`*^9, 3.9016638113645906`*^9}, {
   3.9016638485444183`*^9, 3.901663861116921*^9}, {3.9016639736766872`*^9, 
   3.901664029650717*^9}, {3.901664061233843*^9, 3.901664166566163*^9}, 
   3.901664500268503*^9, {3.901664564495905*^9, 3.901664566907179*^9}, {
   3.90166462293338*^9, 3.9016646489909678`*^9}, {3.901664721983768*^9, 
   3.901664796063632*^9}, {3.901664839663567*^9, 3.901664859409875*^9}, {
   3.9016648920735817`*^9, 3.901664893150796*^9}, {3.9016651223850307`*^9, 
   3.901665233016621*^9}, {3.9016654018940268`*^9, 3.901665414217918*^9}, {
   3.9056086105644608`*^9, 3.905608684118144*^9}, {3.905608770384926*^9, 
   3.905608857358138*^9}, {3.905609018851021*^9, 3.905609158169126*^9}, {
   3.910942211386533*^9, 3.91094227608329*^9}, {3.910942331776392*^9, 
   3.9109423335380373`*^9}, {3.9109424289826517`*^9, 3.91094248024417*^9}, {
   3.910942570949787*^9, 3.910942606548314*^9}, {3.911105920450459*^9, 
   3.9111059751172943`*^9}, {3.911106017946413*^9, 3.9111060239305573`*^9}, {
   3.911106094244692*^9, 3.911106167566304*^9}, {3.9111062218942213`*^9, 
   3.911106222023469*^9}, {3.911106266943068*^9, 3.911106314439872*^9}, {
   3.911106360642685*^9, 3.911106697889153*^9}, {3.911106889072578*^9, 
   3.9111069014336443`*^9}}],

Cell[BoxData[
 FormBox[
  GraphicsBox[{{}, {
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., -7.}}, {{0., -6.}}, {{1., -5.}}, {{
       2., -4.}}, {{3., -3.}}, {{4., -2.}}, {{5., -1.}}, {{6., 0.}}}]}, 
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., -6.}}, {{0., -5.}}, {{1., -4.}}, {{
       2., -3.}}, {{3., -2.}}, {{4., -1.}}, {{5., 0.}}, {{6., 1.}}}]}, 
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., -5.}}, {{0., -4.}}, {{1., -3.}}, {{
       2., -2.}}, {{3., -1.}}, {{4., 0.}}, {{5., 1.}}, {{6., 2.}}}]}, 
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., -4.}}, {{0., -3.}}, {{1., -2.}}, {{
       2., -1.}}, {{3., 0.}}, {{4., 1.}}, {{5., 2.}}, {{6., 3.}}}]}, 
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., -3.}}, {{0., -2.}}, {{1., -1.}}, {{2., 
       0.}}, {{3., 1.}}, {{4., 2.}}, {{5., 3.}}, {{6., 4.}}}]}, 
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., -2.}}, {{0., -1.}}, {{1., 0.}}, {{2., 1.}}, {{
       3., 2.}}, {{4., 3.}}, {{5., 4.}}, {{6., 5.}}}]}, 
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., -1.}}, {{0., 0.}}, {{1., 1.}}, {{2., 2.}}, {{
       3., 3.}}, {{4., 4.}}, {{5., 5.}}, {{6., 6.}}}]}, 
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., 0.}}, {{0., 1.}}, {{1., 2.}}, {{2., 3.}}, {{
       3., 4.}}, {{4., 5.}}, {{5., 6.}}, {{6., 7.}}}]}, 
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., 1.}}, {{0., 2.}}, {{1., 3.}}, {{2., 4.}}, {{
       3., 5.}}, {{4., 6.}}, {{5., 7.}}, {{6., 8.}}}]}, 
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., 2.}}, {{0., 3.}}, {{1., 4.}}, {{2., 5.}}, {{
       3., 6.}}, {{4., 7.}}, {{5., 8.}}, {{6., 9.}}}]}, 
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., 3.}}, {{0., 4.}}, {{1., 5.}}, {{2., 6.}}, {{
       3., 7.}}, {{4., 8.}}, {{5., 9.}}, {{6., 10.}}}]}, 
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., 4.}}, {{0., 5.}}, {{1., 6.}}, {{2., 7.}}, {{
       3., 8.}}, {{4., 9.}}, {{5., 10.}}, {{6., 11.}}}]}, 
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., 5.}}, {{0., 6.}}, {{1., 7.}}, {{2., 8.}}, {{
       3., 9.}}, {{4., 10.}}, {{5., 11.}}, {{6., 12.}}}]}, 
     {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FivePointedStar]\"\>",
         StripOnInput->False,
         FontSize->Large], {0., 0.}], {{{-1., 1.}}, {{0., 0.}}, {{
       1., -1.}}, {{2., -2.}}, {{3., -3.}}, {{4., -4.}}, {{5., -5.}}, {{
       6., -6.}}}]}, 
     {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FivePointedStar]\"\>",
         StripOnInput->False,
         FontSize->Large], {0., 0.}], {{{-1., 1.}}, {{0., 0.}}, {{
       1., -1.}}, {{2., -2.}}, {{3., -3.}}, {{4., -4.}}, {{5., -5.}}, {{
       6., -6.}}}]}, 
     {RGBColor[0, 0, 1], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledDownTriangle]\"\>",
         StripOnInput->False,
         FontSize->Large], {0., 0.}], {{{-1., 3.}}, {{0., 2.}}, {{1., 1.}}, {{
       2., 0.}}, {{3., -1.}}, {{4., -2.}}, {{5., -3.}}, {{6., -4.}}}]}, 
     {RGBColor[0, 0, 1], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledDownTriangle]\"\>",
         StripOnInput->False,
         FontSize->Large], {0., 0.}], {{{-1., 3.}}, {{0., 2.}}, {{1., 1.}}, {{
       2., 0.}}, {{3., -1.}}, {{4., -2.}}, {{5., -3.}}, {{6., -4.}}}]}, 
     {RGBColor[0, 1, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Large], {0., 0.}], {{{-1., 5.}}, {{0., 4.}}, {{1., 3.}}, {{
       2., 2.}}, {{3., 1.}}, {{4., 0.}}, {{5., -1.}}, {{
       6., -2.}}}]}, {}}, {}, {}, {{}, {}}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"\[Eta]\"", TraditionalForm], None}, {
      FormBox["\"\[Lambda]\"", TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
          Part[#, 1]], 
         (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
          Part[#, 1]], 
         (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{-1, 5}, {-1, 5}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.91094244245*^9, 3.91094245302697*^9}, 
   3.910942572552464*^9, 3.910942607988453*^9, {3.911105932655867*^9, 
   3.911105953431264*^9}, {3.911106025213339*^9, 3.9111060489208*^9}, 
   3.9111060957627287`*^9, {3.911106156690844*^9, 3.911106168097886*^9}, 
   3.911106223578394*^9, 3.911106267523477*^9, {3.911106301607861*^9, 
   3.9111063148890743`*^9}, {3.911106392976261*^9, 3.911106569651124*^9}, 
   3.911106603143682*^9, {3.9111066365318823`*^9, 3.911106661245667*^9}, 
   3.9111066986648912`*^9}],

Cell[BoxData[
 FormBox[
  GraphicsBox[{{}, {
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., -7.}}, {{0., -6.}}, {{1., -5.}}, {{
       2., -4.}}, {{3., -3.}}, {{4., -2.}}, {{5., -1.}}, {{6., 0.}}}]}, 
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., -6.}}, {{0., -5.}}, {{1., -4.}}, {{
       2., -3.}}, {{3., -2.}}, {{4., -1.}}, {{5., 0.}}, {{6., 1.}}}]}, 
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., -5.}}, {{0., -4.}}, {{1., -3.}}, {{
       2., -2.}}, {{3., -1.}}, {{4., 0.}}, {{5., 1.}}, {{6., 2.}}}]}, 
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., -4.}}, {{0., -3.}}, {{1., -2.}}, {{
       2., -1.}}, {{3., 0.}}, {{4., 1.}}, {{5., 2.}}, {{6., 3.}}}]}, 
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., -3.}}, {{0., -2.}}, {{1., -1.}}, {{2., 
       0.}}, {{3., 1.}}, {{4., 2.}}, {{5., 3.}}, {{6., 4.}}}]}, 
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., -2.}}, {{0., -1.}}, {{1., 0.}}, {{2., 1.}}, {{
       3., 2.}}, {{4., 3.}}, {{5., 4.}}, {{6., 5.}}}]}, 
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., -1.}}, {{0., 0.}}, {{1., 1.}}, {{2., 2.}}, {{
       3., 3.}}, {{4., 4.}}, {{5., 5.}}, {{6., 6.}}}]}, 
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., 0.}}, {{0., 1.}}, {{1., 2.}}, {{2., 3.}}, {{
       3., 4.}}, {{4., 5.}}, {{5., 6.}}, {{6., 7.}}}]}, 
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., 1.}}, {{0., 2.}}, {{1., 3.}}, {{2., 4.}}, {{
       3., 5.}}, {{4., 6.}}, {{5., 7.}}, {{6., 8.}}}]}, 
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., 2.}}, {{0., 3.}}, {{1., 4.}}, {{2., 5.}}, {{
       3., 6.}}, {{4., 7.}}, {{5., 8.}}, {{6., 9.}}}]}, 
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., 3.}}, {{0., 4.}}, {{1., 5.}}, {{2., 6.}}, {{
       3., 7.}}, {{4., 8.}}, {{5., 9.}}, {{6., 10.}}}]}, 
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., 4.}}, {{0., 5.}}, {{1., 6.}}, {{2., 7.}}, {{
       3., 8.}}, {{4., 9.}}, {{5., 10.}}, {{6., 11.}}}]}, 
     {GrayLevel[0.85], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
        "InsetString"], {{{-1., 5.}}, {{0., 6.}}, {{1., 7.}}, {{2., 8.}}, {{
       3., 9.}}, {{4., 10.}}, {{5., 11.}}, {{6., 12.}}}]}, 
     {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FivePointedStar]\"\>",
         StripOnInput->False,
         FontSize->Large], {0., 0.}], {{{-1., 0.}}, {{0., 0.}}}]}, 
     {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FivePointedStar]\"\>",
         StripOnInput->False,
         FontSize->Large], {0., 0.}], {{{0., -1.}}, {{0., 0.}}}]}, 
     {RGBColor[0, 0, 1], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledDownTriangle]\"\>",
         StripOnInput->False,
         FontSize->Large], {0., 0.}], {{{-1., 1.}}, {{0., 1.}}, {{1., 1.}}}]}, 
     {RGBColor[0, 0, 1], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledDownTriangle]\"\>",
         StripOnInput->False,
         FontSize->Large], {0., 0.}], {{{1., -1.}}, {{1., 0.}}, {{1., 1.}}}]}, 
     {RGBColor[0, 1, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Large], {0., 0.}], {{{-1., 2.}}, {{0., 2.}}, {{1., 2.}}, {{
       2., 2.}}}]}, 
     {RGBColor[0, 1, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Large], {0., 0.}], {{{2., -1.}}, {{2., 0.}}, {{2., 1.}}, {{
       2., 2.}}}]}, {}}, {}, {}, {{}, {}}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"\[Eta]\"", TraditionalForm], None}, {
      FormBox["\"\[Lambda]\"", TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
          Part[#, 1]], 
         (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
          Part[#, 1]], 
         (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{-1, 5}, {-1, 5}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.91094244245*^9, 3.91094245302697*^9}, 
   3.910942572552464*^9, 3.910942607988453*^9, {3.911105932655867*^9, 
   3.911105953431264*^9}, {3.911106025213339*^9, 3.9111060489208*^9}, 
   3.9111060957627287`*^9, {3.911106156690844*^9, 3.911106168097886*^9}, 
   3.911106223578394*^9, 3.911106267523477*^9, {3.911106301607861*^9, 
   3.9111063148890743`*^9}, {3.911106392976261*^9, 3.911106569651124*^9}, 
   3.911106603143682*^9, {3.9111066365318823`*^9, 3.911106661245667*^9}, 
   3.911106698743597*^9}]
}, Open  ]]
},
Evaluator->"Local",
WindowSize->{1438, 853},
WindowMargins->{{Automatic, 2}, {Automatic, 0}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> True}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 8, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 198, 3, 31, "Input"],
Cell[CellGroupData[{
Cell[623, 20, 5978, 173, 89, "Input"],
Cell[6604, 195, 1169, 17, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7810, 217, 11659, 308, 279, "Input"],
Cell[19472, 527, 7326, 135, 252, "Output"],
Cell[26801, 664, 7223, 134, 252, "Output"]
}, Open  ]]
}
]
*)



==> text/ref_auto.sh <==
#!/bin/bash

cat introduction.tex methods.tex results.tex conclusions.tex Appendixes.tex > ref_generator.tex 

